True Online Emphatic TD($\lambda$): Quick Reference and Implementation Guide

This document is a guide to the implementation of true online emphatic TD($\lambda$), a model-free temporal-difference algorithm for learning to make long-term predictions which combines the emphasis idea (Sutton, Mahmood & White 2015) and the true-online idea (van Seijen & Sutton 2014). The setting used here includes linear function approximation, the possibility of off-policy training, and all the generality of general value functions, as well as the emphasis algorithm's notion of "interest".

==> TOETD.cpp <==
/**
 * TOE-TD(lambda): True-online emphatic TD(lambda), an off-policy learning algorithm.
 * See external documentation in TOETD.pdf on the web.
 * @author Rich Sutton, September 2014.
 * Compile with gcc TOETD.cpp -c
 */

class TOETD
{
  //instance variables:
  double *theta;              // main weight vector
  double *e;                  // eligibility trace vector
  int n;                      // dimensionality of the vectors
  double F;                   // scalar memory for the emphasis algorithm
  double D, gamma;            // auxiliary saved scalars from one step to the next

public:

  TOETD(int nArg, double I) {
    n = nArg;
    e = new double[n];
    theta = new double[n];
    for (int i=0; i<n; i++) theta[i]=e[i]=0;
    F = D = gamma = 0;
  }

  void learn(double alpha, double I, double lambda, double phi[], double rho, double R, double phiPrime[], double gammaPrime)
  {
    double Delta_i; // here a scalar, to avoid allocating an extra vector
    double delta = R + gammaPrime*dot(theta,phiPrime) - dot(theta,phi);
    F = F + I;
    double M = lambda*I + (1-lambda)*F;
    double S = rho*alpha*M * (1 - rho*gamma*lambda*dot(phi,e)); 
    double newD = 0;
    for (int i=0; i<n; i++) {
      e[i] = rho*gamma*lambda*e[i] + S*phi[i];
      Delta_i = delta*e[i] + D * (e[i] - rho*alpha*M*phi[i]);
      theta[i] += Delta_i;
      newD += Delta_i*phiPrime[i];
    }
    D = newD;
    F *= rho*gammaPrime;
    gamma = gammaPrime;
  }

  double predict(double phi[]) {
    return dot(theta,phi);
  }

  double dot(double v1[], double v2[]) {
    // inner product of two vectors of n components
    double sum = 0;
    for (int i=0; i<n; i++)
      sum += v1[i]*v2[i];
    return sum;
  }

  ~TOETD() {
    delete [] theta;
    delete [] e;
  }

};



==> TOETDtest.cpp <==

#include<stdio.h>

#define N 10
#define T 1000

/**
 * TOE-TD(lambda): True-online emphatic TD(lambda), an off-policy learning algorithm.
 * See external documentation in TOETD.pdf on the web.
 * @author Rich Sutton, September 2014.
 * Compile with gcc TOETD.cpp -c
 */

class TOETD
{
  //instance variables:
  double *theta;        // main weight vector
  double *e;            // eligibility trace vector
  int n;                // dimensionality of the vectors
  double F;             // scalar memory for the emphasis algorithm
  double geTphi, DTphi; // auxiliary saved scalars from one step to the next

public:

  TOETD(int nArg, double I) {
    n = nArg;
    e = new double[n];
    theta = new double[n];
    for (int i=0; i<n; i++) theta[i]=e[i]=0;
    F = geTphi = DTphi = 0;
  }

  void learn(double alpha, double I, double lambda, double phi[], double rho, double R, double phiPrime[], double gamma)
  {
    double Delta_i; // here a scalar, to avoid allocating an extra vector
    double delta = R + gamma*dot(theta,phiPrime) - dot(theta,phi);
    double newDTphi = 0;
    F = F + I;
    double M = lambda*I + (1-lambda)*F;
    double factor = alpha*M*(1-rho*lambda*geTphi); // geTphi impacts factor here,
    geTphi = 0;              // so we are free to start computing its next value
    for (int i=0; i<n; i++) {
      e[i] = rho * (lambda*e[i] + factor*phi[i]);
      Delta_i = delta*e[i] + DTphi * (e[i] - rho*alpha*M*phi[i]);
      theta[i] += Delta_i;
      newDTphi += Delta_i*phiPrime[i];
      e[i] *= gamma;
      geTphi += e[i]*phiPrime[i];
    }
    F *= rho*gamma;
    DTphi = newDTphi;
  }

  double predict(double phi[]) {
    return dot(theta,phi);
  }

  double dot(double v1[], double v2[]) {
    // inner product of two vectors of n components
    double sum = 0;
    for (int i=0; i<n; i++)
      sum += v1[i]*v2[i];
    return sum;
  }

  ~TOETD() {
    delete [] theta;
    delete [] e;
  }

};

FILE * getPhi(FILE *fp, double phi[]) {
  for (int i = 0; i < N;  i++) fscanf(fp, "%lf", &phi[i]);
  return fp;
}

FILE * getOthers(FILE *fp, double *Rp, double *rhop, double *gmp, double *lmp, double *Ip) {
  
  fscanf(fp, "%lf%lf%lf%lf%lf", Rp, rhop, gmp, lmp, Ip);
  return fp;
}

int main() {
  double alpha = 0.001;
  double * phi = new double[N];
  double * phiPrime;
  double R, rho, rhoNext, gm, lm, I;
  FILE *fp1, *fp2;
  fp1 = fopen("data.txt", "r");
  fp2 = fopen("cthetas.txt", "w");

  fp1 = getPhi(fp1, phi);
  fp1 = getOthers(fp1, &R, &rho, &gm, &lm, &I);
  
  TOETD td(N, I, alpha);
  
  for (int i=0; i<T; i++) {
    phiPrime = new double[N];
    fp1 = getPhi(fp1, phiPrime);
    fp1 = getOthers(fp1, &R, &rhoNext, &gm, &lm, &I);
    td.learn(alpha, I, lm, phi, rho, R, phiPrime, gm);
    rho = rhoNext;
    delete [] phi;
    phi = phiPrime;
    for (int i=0; i<N; i++) fprintf(fp2, "%.18e ", td.theta[i]);
    fprintf(fp2, "\n");
  }
  delete [] phi;
  
  fclose(fp1);
  
  
  
  
  return 0;
}




















==> toetd.py <==
'''
Created on Aug 1, 2014

@author: ashique
'''

import numpy as np
from numpy import *
from numpy.random import *

class TOETD(object):

  def __init__(self, n, I, alpha):
    self.ep = zeros(n)
    self.theta = zeros(n)
    self.prevtheta = zeros(n)
    self.H = 0.
    self.M = alpha*I
    self.prevI = I
    self.prevgm = 0
    self.prevlm = 0
    
  def learn(self, phi, phiPrime, R, rho, gm, lm, I, alpha):
    delta = R + gm*dot(self.theta, phiPrime) - dot(self.theta, phi)
    self.ep = rho*(self.prevgm*self.prevlm*self.ep + \
                  self.M*(1-rho*self.prevgm*self.prevlm*dot(self.ep, phi))*phi)
    Delta = delta*self.ep + \
      dot(self.theta - self.prevtheta, phi)*(self.ep - rho*self.M*phi)
    self.prevtheta = self.theta.copy()
    self.theta += Delta
    self.H = rho*gm*(self.H + self.prevI)
    self.M = alpha*(I + (1-lm)*self.H)
    self.prevgm = gm
    self.prevlm = lm
    self.prevI = I

def main():
  seed(0)
  alpha = 0.001
  n = 10; T = 1000
  phis = reshape(randn((T+1)*n), (T+1,n))
  Rs = randn(T+1); rhos = randn(T+1);
  gms = randn(T+1); lms = randn(T+1);
  Is = randn(T+1)
  thetas = zeros((T, n))
  td = TOETD(n=n, I=Is[0], alpha = alpha)  
  for t in range(T):
    td.learn(phi=phis[t], phiPrime=phis[t+1], 
             R=Rs[t+1], rho=rhos[t], gm=gms[t+1], 
             lm=lms[t+1], I=Is[t+1], alpha=alpha)
    thetas[t] = td.theta
  data = concatenate((phis, reshape(Rs, (T+1,1) ) ), axis=1)
  data = concatenate((data, reshape(rhos, (T+1,1) ) ), axis=1)
  data = concatenate((data, reshape(gms, (T+1,1) ) ), axis=1)
  data = concatenate((data, reshape(lms, (T+1,1) ) ), axis=1)
  data = concatenate((data, reshape(Is, (T+1,1) ) ), axis=1)
  savetxt("data.txt", data)
  savetxt("pythontheta2-alpha-"+str(alpha)+".txt", thetas)
  cthetas = loadtxt("cthetas.txt")
  pthetas1 = loadtxt("pythontheta-alpha-"+str(alpha)+".txt")
  print np.max(np.abs(thetas-cthetas))
  print np.max(np.abs(thetas-pthetas1))

if __name__ == '__main__':
    main()

